The Modular Temperley-Lieb Algebra

We investigate the representation theory of the Temperley-Lieb algebra, $TL_n(\delta)$, defined over a field of positive characteristic. The principle question we seek to answer is the multiplicity of simple modules in cell modules for $TL_n$ over arbitrary rings. This provides us with the decomposition numbers for this algebra, as well as the dimensions of all simple modules. We obtain these results from diagrammatic principles, without appealing to realisations of $TL_n$ as endomorphism algebras of $U_q(\mathfrak{sl}_2)$ modules. Our results strictly generalise the known characteristic zero theory of the Temperley-Lieb algebras.

==> diagrams/gen_I_n.py <==
import itertools

p = 3
l = 4

def p_b(i):
    if i == 0: return 1
    return l * p **(i-1)

def trunc_p_l_digits(x):
    ans = [x % l]
    x //= l
    while x > 0:
        ans.append(x % p)
        x //= p
    return ans

def I_n(x):
    digits = trunc_p_l_digits(x)
    for coeff in itertools.product((-1,1), repeat=len(digits)-1):
        v = sum([coeff[i] * digits[i] * p_b(i) for i in range(len(digits)-1)]) + digits[-1] * p_b(len(digits)-1)
        yield v

N = 700
ans = []

for i in range(N):
    I = list(I_n(i))
    line = [j in I for j in range(N)]
    ans.append(line)

for i in range(N):
    for j in range(N):
        print(0 if ans[N-i-1][j] else 1, end=" ")
    print()


==> diagrams/gen_sier.py <==
p = 3
l = 11


def p_l_digits(x):
    ans = [x % l]
    x //= l
    while x > 0:
        ans.append(x % p)
        x //= p
    ans += [0] * (10 - len(ans))
    return ans


N = 500
ans = []

for i in range(N):
    line = []
    for j in range(N):
        if j > i:
            line.append(True)
            continue
        for q in range(10):
            if p_l_digits(i)[q] < p_l_digits(j)[q]:
                line.append(True)
                break
        else:
            line.append(False)
    ans.append(line)

for i in range(N):
    for j in range(N):
        print(1 if ans[N - i - 1][j] else 0, end=" ")
    print()

